Novel elementary excitations in spin-1/2 antiferromagnets on the triangular lattice

We discuss spin-$\frac12$ Heisenberg antiferromagnet on the triangular lattice using the recently proposed bond-operator technique (BOT). We use the variant of the BOT which takes into account all spin degrees of freedom in the magnetic unit cell containing three spins. Apart from conventional magnons known from the spin-wave theory (SWT), there are novel high-energy collective excitations in the BOT which are built from high-energy excitations of the magnetic unit cell. We obtain also another novel high-energy quasiparticle which has no counterpart not only in the SWT but also in the harmonic approximation of the BOT. All observed elementary excitations produce visible anomalies in dynamical spin correlators. We show that quantum fluctuations considerably change properties of conventional magnons predicted by the SWT. The effect of a small easy-plane anisotropy is discussed. The anomalous spin dynamics with multiple peaks in the dynamical structure factor is explained that was observed recently experimentally in $\rm Ba_3CoSb_2O_9$ and which the SWT could not describe even qualitatively.

==> Representation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     93372,       2657]
NotebookOptionsPosition[     90732,       2616]
NotebookOutlinePosition[     91106,       2632]
CellTagsIndexPosition[     91063,       2629]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This code generates representation for three spin operators ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "1"], "z"], TraditionalForm]],ExpressionUUID->
  "85107005-521f-4dc7-a3da-03d3fc729fd9"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox[
     SubscriptBox["s", "2"], "z"]}], TraditionalForm]],ExpressionUUID->
  "b2d07ced-97ca-4a96-a239-055e846c7ecf"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox[
     SubscriptBox["s", "3"], "z"]}], TraditionalForm]],ExpressionUUID->
  "a4ba6f52-ff3f-4627-8e0d-e32c0624610d"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "1"], "+"], TraditionalForm]],ExpressionUUID->
  "a02e8498-6b84-42ec-ba98-255ffd630044"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox[
     SubscriptBox["s", "2"], "+"]}], TraditionalForm]],ExpressionUUID->
  "ac0a8330-84d7-45d1-80c2-e9da932cd3e8"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox[
     SubscriptBox["s", "3"], "+"]}], TraditionalForm]],ExpressionUUID->
  "378d9685-2573-4a7f-8335-ab572166881d"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "1"], "-"], TraditionalForm]],ExpressionUUID->
  "792d46ff-6079-454f-8463-a4729598391d"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox[
     SubscriptBox["s", "2"], "-"]}], TraditionalForm]],ExpressionUUID->
  "b21be324-b19d-48f5-8a44-fa5c29d4811a"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox[
     SubscriptBox["s", "3"], "-"]}], TraditionalForm]],ExpressionUUID->
  "4e7ed1df-96eb-4a8e-be86-ba417770669b"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["(",
     FontWeight->"Bold"], 
    RowBox[{
     SubscriptBox[
      StyleBox["s",
       FontWeight->"Bold"], "1"], 
     SubscriptBox[
      StyleBox["s",
       FontWeight->"Bold"], "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "8921a2d8-e15d-4eff-a5dc-65df98cfa412"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["(",
     FontWeight->"Bold"], 
    RowBox[{
     SubscriptBox[
      StyleBox["s",
       FontWeight->"Bold"], "1"], 
     SubscriptBox[
      StyleBox["s",
       FontWeight->"Bold"], "3"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "77bac9b7-f386-4c31-b55d-4f0017ae91fe"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["(",
     FontWeight->"Bold"], 
    RowBox[{
     SubscriptBox[
      StyleBox["s",
       FontWeight->"Bold"], "2"], 
     SubscriptBox[
      StyleBox["s",
       FontWeight->"Bold"], "3"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "b893eb2a-9b0e-435e-8728-5fa839f62ff6"],
 " which are denoted below, respectively, as s1z, s2z, s3z, s1p, s2p, s3p, \
s1m, s2m, s3m, S1S2, S1S3, and S2S3. The spin representation is generated in \
terms of 7 Bose operators: operators of annihilation a1, a2, a3, a4, a5, a6, \
a7 and operators of creation a1p, a2p, a3p, a4p, a5p, a6p, a7p. It is assumed \
that all products of Bose operators in the output have the normal ordering."
}], "Text",
 CellChangeTimes->{{3.853401435824238*^9, 3.8534018203448267`*^9}, {
  3.853401856192402*^9, 3.85340198285635*^9}, {3.8534020191444907`*^9, 
  3.853402019413952*^9}, {3.853408662988803*^9, 3.853408684180744*^9}, {
  3.853458745247743*^9, 
  3.85345874578036*^9}},ExpressionUUID->"874b98bc-ef4d-47c6-8970-\
69db0129687e"],

Cell[CellGroupData[{

Cell["Basis", "Subsubtitle",
 CellChangeTimes->{
  3.7860879765586634`*^9},ExpressionUUID->"7fcdf140-340f-4ee8-91d5-\
90294d93c6c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"basis", ",", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1"}], "}"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"basis", ",", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"basis", ",", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7142721601067104`*^9, 3.714272268136862*^9}, {
   3.7142722991669054`*^9, 3.7142723206569357`*^9}, {3.714274833332197*^9, 
   3.7142748540622263`*^9}, {3.7142749230423226`*^9, 3.714274929742332*^9}, {
   3.714275177522679*^9, 3.7142752003527107`*^9}, {3.714275248162778*^9, 
   3.7142752561727886`*^9}, {3.760838741594549*^9, 3.760838778441814*^9}, {
   3.7608388525263443`*^9, 3.7608388881100063`*^9}, {3.7806477548880215`*^9, 
   3.780647772060892*^9}, {3.785640557743294*^9, 3.7856405688400106`*^9}, {
   3.7860755619084635`*^9, 3.7860755791512976`*^9}, 3.8534064678641357`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"4049bf7d-413e-40c5-bc95-45e389bdd222"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["r", "1"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Alpha]", "3"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Alpha]", "1"], "]"}], " ", 
        SubscriptBox["e", "1"]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Alpha]", "1"], "]"}], " ", 
        SubscriptBox["e", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Alpha]", "3"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Alpha]", "2"], "]"}], " ", 
        SubscriptBox["e", "3"]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Alpha]", "2"], "]"}], " ", 
        SubscriptBox["e", "4"]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["r", "2"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Alpha]", "3"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Alpha]", "1"], "]"}], " ", 
        SubscriptBox["e", "1"]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Alpha]", "1"], "]"}], " ", 
        SubscriptBox["e", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Alpha]", "3"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Alpha]", "2"], "]"}], " ", 
        SubscriptBox["e", "3"]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Alpha]", "2"], "]"}], " ", 
        SubscriptBox["e", "4"]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["r", "3"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Alpha]", "3"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "1"], "]"}]}], " ", 
        SubscriptBox["e", "1"]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Alpha]", "1"], "]"}], " ", 
        SubscriptBox["e", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Alpha]", "3"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "2"], "]"}]}], " ", 
        SubscriptBox["e", "3"]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Alpha]", "2"], "]"}], " ", 
        SubscriptBox["e", "4"]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["r", "4"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Alpha]", "3"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "1"], "]"}]}], " ", 
        SubscriptBox["e", "1"]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Alpha]", "1"], "]"}], " ", 
        SubscriptBox["e", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Alpha]", "3"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "2"], "]"}]}], " ", 
        SubscriptBox["e", "3"]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Alpha]", "2"], "]"}], " ", 
        SubscriptBox["e", "4"]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["r", "5"], "=", 
   SubscriptBox["e", "5"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["r", "6"], "=", 
   SubscriptBox["e", "6"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["r", "7"], "=", 
   SubscriptBox["e", "7"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["r", "8"], "=", 
   SubscriptBox["e", "8"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.714274226811348*^9, 3.714274490351717*^9}, {
   3.7606851988797035`*^9, 3.7606852125609274`*^9}, {3.7607582958872623`*^9, 
   3.760758320457306*^9}, 3.7608379138414955`*^9, {3.7608380768773813`*^9, 
   3.760838182520767*^9}, {3.780648393880021*^9, 3.780648433694828*^9}, {
   3.7856415199669175`*^9, 3.7856415566288047`*^9}, {3.786075903512557*^9, 
   3.7860759229726877`*^9}, {3.7860788228725233`*^9, 
   3.7860789225072937`*^9}, {3.786086744589729*^9, 3.786086749*^9}, {
   3.7860875038335524`*^9, 3.7860875084207406`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"88c80e7c-7620-4c2a-aa03-945ac7421288"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"ReplacePart", "[", 
       RowBox[{"mat", ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"j", ",", "i"}], "}"}], "\[Rule]", 
         RowBox[{"D", "[", 
          RowBox[{
           SubscriptBox["r", "j"], ",", 
           SubscriptBox["e", "i"]}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "8"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "8"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.714303034451151*^9, 3.714303039351158*^9}, {
   3.7143030783112125`*^9, 3.7143032806814957`*^9}, {3.714303321311553*^9, 
   3.7143033240815563`*^9}, {3.714303366531616*^9, 3.714303367791618*^9}, {
   3.760668380017838*^9, 3.7606684008906746`*^9}, 3.760668481340016*^9, {
   3.7606685236784906`*^9, 3.760668543552925*^9}, {3.7806485371471477`*^9, 
   3.7806485411005025`*^9}, {3.7860756229129763`*^9, 
   3.7860756247099524`*^9}, {3.853406641286617*^9, 3.853406641671569*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2d1dd9d9-1871-419e-94f8-a64dfe018f4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       FractionBox["1", 
        SqrtBox["2"]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], ",", 
       FractionBox["1", 
        SqrtBox["3"]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], ",", 
       FractionBox["1", 
        SqrtBox["3"]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", "0", ",", 
       FractionBox["1", "2"], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], ",", 
       FractionBox["1", 
        SqrtBox["3"]], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["3"]]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       FractionBox["1", "2"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ",", 
       FractionBox["1", 
        SqrtBox["6"]], ",", 
       FractionBox["1", 
        SqrtBox["6"]], ",", 
       FractionBox["1", 
        SqrtBox["6"]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.786076068732526*^9, 3.786076074721012*^9}, {
  3.786076116716354*^9, 3.786076130984414*^9}, {3.7860761612913876`*^9, 
  3.786076360669557*^9}, {3.7860767919971247`*^9, 3.7860767936114616`*^9}, {
  3.7860768488555937`*^9, 3.7860768580361996`*^9}, {3.7860770157575197`*^9, 
  3.786077081201439*^9}, {3.7860771808820105`*^9, 3.786077202153248*^9}, {
  3.7860786889243965`*^9, 3.786078704864108*^9}, {3.7860787510373087`*^9, 
  3.786078757244542*^9}, {3.7860881129774165`*^9, 3.786088114846753*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"63bba071-e92d-4099-9b63-031284527af9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"mat", ".", "MC"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7608383136857977`*^9, 3.7608383142473984`*^9}, {
  3.786076386657666*^9, 3.786076415016206*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0b0df8c5-7adf-47b1-91bc-23990de5731e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"], ",", 
     SubscriptBox["r", "3"], ",", 
     SubscriptBox["r", "4"], ",", 
     SubscriptBox["r", "5"], ",", 
     SubscriptBox["r", "6"], ",", 
     SubscriptBox["r", "7"], ",", 
     SubscriptBox["r", "8"]}], "}"}], "=", 
   RowBox[{"mat", ".", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["e", "1"], ",", 
      SubscriptBox["e", "2"], ",", 
      SubscriptBox["e", "3"], ",", 
      SubscriptBox["e", "4"], ",", 
      SubscriptBox["e", "5"], ",", 
      SubscriptBox["e", "6"], ",", 
      SubscriptBox["e", "7"], ",", 
      SubscriptBox["e", "8"]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7608412986458406`*^9, 3.760841313902667*^9}, {
  3.7608413568183427`*^9, 3.7608413668647604`*^9}, {3.7806485672858734`*^9, 
  3.7806485726611843`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"bccacf23-0578-4309-b39f-b037cc11733d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["e1", "1"], ",", 
     SubscriptBox["e1", "2"], ",", 
     SubscriptBox["e1", "3"], ",", 
     SubscriptBox["e1", "4"], ",", 
     SubscriptBox["e1", "5"], ",", 
     SubscriptBox["e1", "6"], ",", 
     SubscriptBox["e1", "7"], ",", 
     SubscriptBox["e1", "8"]}], "}"}], "=", 
   RowBox[{"mat", ".", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["f", "1"], ",", 
      SubscriptBox["f", "2"], ",", 
      SubscriptBox["f", "3"], ",", 
      SubscriptBox["f", "4"], ",", 
      SubscriptBox["f", "5"], ",", 
      SubscriptBox["f", "6"], ",", 
      SubscriptBox["f", "7"], ",", 
      SubscriptBox["f", "8"]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7143035304718456`*^9, 3.714303557101883*^9}, 
   3.7143037439892054`*^9, {3.7606679783639326`*^9, 3.760667979861535*^9}, {
   3.760668055911669*^9, 3.760668056114469*^9}, {3.760668108405761*^9, 
   3.7606682057811317`*^9}, {3.7608406547683096`*^9, 3.76084065503351*^9}, {
   3.780648635961729*^9, 3.7806486398838267`*^9}, {3.853406496113659*^9, 
   3.8534064965147057`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"78c3323c-dfdc-4dfa-9b19-a2dc320097b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["e1", "1"], ",", 
     SubscriptBox["e1", "2"], ",", 
     SubscriptBox["e1", "3"], ",", 
     SubscriptBox["e1", "4"], ",", 
     SubscriptBox["e1", "5"], ",", 
     SubscriptBox["e1", "6"], ",", 
     SubscriptBox["e1", "7"], ",", 
     SubscriptBox["e1", "8"]}], "}"}], "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "mat", "]"}], ".", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["f", "1"], ",", 
      SubscriptBox["f", "2"], ",", 
      SubscriptBox["f", "3"], ",", 
      SubscriptBox["f", "4"], ",", 
      SubscriptBox["f", "5"], ",", 
      SubscriptBox["f", "6"], ",", 
      SubscriptBox["f", "7"], ",", 
      SubscriptBox["f", "8"]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760668101822549*^9, 3.7606681058941565`*^9}, {
   3.7606682181519537`*^9, 3.760668234781583*^9}, {3.7606846405371227`*^9, 
   3.7606846418319254`*^9}, {3.760684693483616*^9, 3.7606846967440214`*^9}, {
   3.7606944188159122`*^9, 3.7606944200639143`*^9}, {3.760694541790928*^9, 
   3.7606945419313283`*^9}, {3.760757992291107*^9, 3.7607579928215084`*^9}, 
   3.760758342156944*^9, {3.7806486453216424`*^9, 3.780648649228125*^9}, {
   3.8534064992847815`*^9, 3.8534064996550636`*^9}, {3.853459995411823*^9, 
   3.8534599975329504`*^9}},ExpressionUUID->"b05c4d4a-47f6-486d-83bf-\
6669bf41d415"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spin representation", "Subsubtitle",
 CellChangeTimes->{
  3.786088010608393*^9, {3.853407062851165*^9, 
   3.853407063105073*^9}},ExpressionUUID->"3885304a-aedb-4be7-ad20-\
3f45b1395f44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Proj", "=", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox["1", "n"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1p", " ", "a1"}], "+", 
        RowBox[{"a2p", " ", "a2"}], "+", 
        RowBox[{"a3p", " ", "a3"}], "+", 
        RowBox[{"a4p", " ", "a4"}], "+", 
        RowBox[{"a5p", " ", "a5"}], "+", 
        RowBox[{"a6p", " ", "a6"}], "+", 
        RowBox[{"a7p", " ", "a7"}]}], ")"}]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.760679781731906*^9, 3.7606798884360933`*^9}, 
   3.764639639370446*^9, 3.7806486667676616`*^9, {3.853406523107067*^9, 
   3.8534065818234577`*^9}, {3.853406949286107*^9, 3.8534069493861814`*^9}, {
   3.853407054627753*^9, 3.8534070563558483`*^9}, {3.853458978446721*^9, 
   3.8534589840239673`*^9}, {3.853459864007984*^9, 
   3.8534598770925293`*^9}},ExpressionUUID->"5b2ecc27-6ac8-40ca-bd91-\
56e3570eaa6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"el", "\[Equal]", "1"}], ",", 
      RowBox[{"rep", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"rep", ",", 
         RowBox[{
          SubscriptBox["e", "i"], "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SubscriptBox["e1", "i"]}]}]}], "]"}]}], ",", 
      RowBox[{"rep", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"rep", ",", 
         RowBox[{
          SubscriptBox["e", "i"], "\[Rule]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SubscriptBox["e1", "i"]}]}]}], "]"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\n", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"s1z", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"S00", ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.760671965897438*^9, 
   3.7606719674262404`*^9}, 3.760680373581345*^9, {3.760680515947195*^9, 
   3.7606805199408026`*^9}, {3.760680648516228*^9, 3.7606806788114815`*^9}, 
   3.76068086594941*^9, {3.760682070399326*^9, 3.7606820712729273`*^9}, {
   3.760695154716005*^9, 3.760695155043605*^9}, {3.760758014552346*^9, 
   3.7607580151451473`*^9}, {3.780648675330655*^9, 3.78064869061279*^9}, {
   3.7806490608935623`*^9, 3.780649079086549*^9}, {3.853406665791726*^9, 
   3.8534067142577734`*^9}, {3.8534067630045033`*^9, 
   3.8534067637758636`*^9}, {3.8534069665879517`*^9, 3.8534070114129753`*^9}, 
   3.853459029905768*^9, 3.8534592526852384`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"6b960a2a-7d93-441b-beb6-b1c9c8687444"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"el", "\[Equal]", "1"}], ",", 
      RowBox[{"rep", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"rep", ",", 
         RowBox[{
          SubscriptBox["e", "i"], "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SubscriptBox["e1", "i"]}]}]}], "]"}]}], ",", 
      RowBox[{"rep", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"rep", ",", 
         RowBox[{
          SubscriptBox["e", "i"], "\[Rule]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SubscriptBox["e1", "i"]}]}]}], "]"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"s2z", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"S00", ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.760671965897438*^9, 
   3.7606719674262404`*^9}, 3.760680373581345*^9, {3.760680515947195*^9, 
   3.7606805199408026`*^9}, {3.760680648516228*^9, 3.7606806788114815`*^9}, 
   3.76068086594941*^9, {3.760682070399326*^9, 3.7606820712729273`*^9}, {
   3.760695154716005*^9, 3.760695155043605*^9}, {3.760758014552346*^9, 
   3.7607580151451473`*^9}, {3.780648675330655*^9, 3.78064869061279*^9}, {
   3.7806490608935623`*^9, 3.780649079086549*^9}, {3.853406665791726*^9, 
   3.8534067142577734`*^9}, {3.8534067630045033`*^9, 
   3.8534067637758636`*^9}, {3.8534069665879517`*^9, 3.8534070114129753`*^9}, 
   3.853459029905768*^9, 3.8534592526852384`*^9, {3.8534592959320726`*^9, 
   3.853459298500614*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"ad2ff94c-3db2-4ec0-85da-2cab0b433641"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"el", "\[Equal]", "1"}], ",", 
      RowBox[{"rep", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"rep", ",", 
         RowBox[{
          SubscriptBox["e", "i"], "\[Rule]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SubscriptBox["e1", "i"]}]}]}], "]"}]}], ",", 
      RowBox[{"rep", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"rep", ",", 
         RowBox[{
          SubscriptBox["e", "i"], "\[Rule]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SubscriptBox["e1", "i"]}]}]}], "]"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"s3z", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"S00", ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.760671965897438*^9, 
   3.7606719674262404`*^9}, 3.760680373581345*^9, {3.760680515947195*^9, 
   3.7606805199408026`*^9}, {3.760680648516228*^9, 3.7606806788114815`*^9}, 
   3.76068086594941*^9, {3.760682070399326*^9, 3.7606820712729273`*^9}, {
   3.760695154716005*^9, 3.760695155043605*^9}, {3.760758014552346*^9, 
   3.7607580151451473`*^9}, {3.780648675330655*^9, 3.78064869061279*^9}, {
   3.7806490608935623`*^9, 3.780649079086549*^9}, {3.853406665791726*^9, 
   3.8534067142577734`*^9}, {3.8534067630045033`*^9, 
   3.8534067637758636`*^9}, {3.8534069665879517`*^9, 3.8534070114129753`*^9}, 
   3.853459029905768*^9, 3.8534592526852384`*^9, {3.8534593060896025`*^9, 
   3.8534593085803723`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"2f024f37-f5bc-4c99-b9d2-158716fd5595"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"el", "\[Equal]", "1"}], ",", 
      RowBox[{
       RowBox[{"rep", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"rep", ",", 
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", "0"}]}], "]"}]}], ";", 
       RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"elb", "=", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"basis", ",", "i"}], "]"}], ",", 
       RowBox[{"pos", "\[Rule]", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elb", "\[Equal]", 
         RowBox[{"Extract", "[", 
          RowBox[{"basis", ",", "j"}], "]"}]}], ",", 
        RowBox[{"num", "=", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rep", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"rep", ",", 
       RowBox[{
        SubscriptBox["e", "i"], "\[Rule]", 
        SubscriptBox["e1", "num"]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"s1p", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"S00", ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.7143552865907555`*^9, 
   3.714355408390926*^9}, {3.7143554508109856`*^9, 3.714355469171011*^9}, 
   3.714355499461054*^9, {3.714355687621317*^9, 3.7143556952413273`*^9}, {
   3.760672053803592*^9, 3.7606720596068025`*^9}, {3.760681000019046*^9, 
   3.7606810306418996`*^9}, 3.76068209557777*^9, 3.7606951693956304`*^9, {
   3.760758025129165*^9, 3.760758025737566*^9}, {3.7806487661297445`*^9, 
   3.7806487827713356`*^9}, {3.7806490885871005`*^9, 3.780649095962529*^9}, {
   3.853408778795192*^9, 3.8534088440881195`*^9}, 3.853459324053728*^9, 
   3.8534593706263466`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"a2c91868-9cce-4fc8-8865-1dd6d1996b42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"el", "\[Equal]", "1"}], ",", 
      RowBox[{
       RowBox[{"rep", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"rep", ",", 
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", "0"}]}], "]"}]}], ";", 
       RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"elb", "=", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"basis", ",", "i"}], "]"}], ",", 
       RowBox[{"pos", "\[Rule]", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elb", "\[Equal]", 
         RowBox[{"Extract", "[", 
          RowBox[{"basis", ",", "j"}], "]"}]}], ",", 
        RowBox[{"num", "=", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rep", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"rep", ",", 
       RowBox[{
        SubscriptBox["e", "i"], "\[Rule]", 
        SubscriptBox["e1", "num"]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"s2p", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"S00", ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.7143552865907555`*^9, 
   3.714355408390926*^9}, {3.7143554508109856`*^9, 3.714355469171011*^9}, 
   3.714355499461054*^9, {3.714355687621317*^9, 3.7143556952413273`*^9}, {
   3.760672053803592*^9, 3.7606720596068025`*^9}, {3.760681000019046*^9, 
   3.7606810306418996`*^9}, 3.76068209557777*^9, 3.7606951693956304`*^9, {
   3.760758025129165*^9, 3.760758025737566*^9}, {3.7806487661297445`*^9, 
   3.7806487827713356`*^9}, {3.7806490885871005`*^9, 3.780649095962529*^9}, {
   3.853408778795192*^9, 3.8534088440881195`*^9}, 3.853459324053728*^9, {
   3.8534593706263466`*^9, 
   3.8534593960965753`*^9}},ExpressionUUID->"1139d675-4c36-492d-b893-\
77a7df7257f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"el", "\[Equal]", "1"}], ",", 
      RowBox[{
       RowBox[{"rep", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"rep", ",", 
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", "0"}]}], "]"}]}], ";", 
       RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"elb", "=", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"basis", ",", "i"}], "]"}], ",", 
       RowBox[{"pos", "\[Rule]", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elb", "\[Equal]", 
         RowBox[{"Extract", "[", 
          RowBox[{"basis", ",", "j"}], "]"}]}], ",", 
        RowBox[{"num", "=", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rep", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"rep", ",", 
       RowBox[{
        SubscriptBox["e", "i"], "\[Rule]", 
        SubscriptBox["e1", "num"]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"s3p", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"S00", ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.7143552865907555`*^9, 
   3.714355408390926*^9}, {3.7143554508109856`*^9, 3.714355469171011*^9}, 
   3.714355499461054*^9, {3.714355687621317*^9, 3.7143556952413273`*^9}, {
   3.760672053803592*^9, 3.7606720596068025`*^9}, {3.760681000019046*^9, 
   3.7606810306418996`*^9}, 3.76068209557777*^9, 3.7606951693956304`*^9, {
   3.760758025129165*^9, 3.760758025737566*^9}, {3.7806487661297445`*^9, 
   3.7806487827713356`*^9}, {3.7806490885871005`*^9, 3.780649095962529*^9}, {
   3.853408778795192*^9, 3.8534088440881195`*^9}, 3.853459324053728*^9, 
   3.8534593706263466`*^9, {3.8534594046660347`*^9, 
   3.8534594063859344`*^9}},ExpressionUUID->"165100d2-ce7b-4d3d-9816-\
f2caaa9e2da9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"el", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"rep", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"rep", ",", 
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", "0"}]}], "]"}]}], ";", 
       RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"elb", "=", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"basis", ",", "i"}], "]"}], ",", 
       RowBox[{"pos", "\[Rule]", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elb", "\[Equal]", 
         RowBox[{"Extract", "[", 
          RowBox[{"basis", ",", "j"}], "]"}]}], ",", 
        RowBox[{"num", "=", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rep", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"rep", ",", 
       RowBox[{
        SubscriptBox["e", "i"], "\[Rule]", 
        SubscriptBox["e1", "num"]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"s1m", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"S00", ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.7143552865907555`*^9, 
   3.714355408390926*^9}, {3.7143554508109856`*^9, 3.714355469171011*^9}, 
   3.714355499461054*^9, {3.714355687621317*^9, 3.7143556952413273`*^9}, {
   3.7143558981416116`*^9, 3.7143559079316254`*^9}, {3.7606811113564415`*^9, 
   3.76068111659805*^9}, 3.7606821236266193`*^9, 3.760695178318846*^9, {
   3.7607580356279836`*^9, 3.7607580361895847`*^9}, {3.7806488262738504`*^9, 
   3.7806488410403347`*^9}, {3.7806491011347027`*^9, 
   3.7806491075882006`*^9}, {3.853408978152568*^9, 3.853409010188631*^9}, {
   3.853459416042574*^9, 
   3.8534594210956917`*^9}},ExpressionUUID->"4b323208-4d77-4cc4-9e78-\
9017ed860f8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"el", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"rep", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"rep", ",", 
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", "0"}]}], "]"}]}], ";", 
       RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"elb", "=", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"basis", ",", "i"}], "]"}], ",", 
       RowBox[{"pos", "\[Rule]", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elb", "\[Equal]", 
         RowBox[{"Extract", "[", 
          RowBox[{"basis", ",", "j"}], "]"}]}], ",", 
        RowBox[{"num", "=", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rep", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"rep", ",", 
       RowBox[{
        SubscriptBox["e", "i"], "\[Rule]", 
        SubscriptBox["e1", "num"]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"s2m", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"S00", ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.7143552865907555`*^9, 
   3.714355408390926*^9}, {3.7143554508109856`*^9, 3.714355469171011*^9}, 
   3.714355499461054*^9, {3.714355687621317*^9, 3.7143556952413273`*^9}, {
   3.7143558981416116`*^9, 3.7143559079316254`*^9}, {3.7606811113564415`*^9, 
   3.76068111659805*^9}, 3.7606821236266193`*^9, 3.760695178318846*^9, {
   3.7607580356279836`*^9, 3.7607580361895847`*^9}, {3.7806488262738504`*^9, 
   3.7806488410403347`*^9}, {3.7806491011347027`*^9, 
   3.7806491075882006`*^9}, {3.853408978152568*^9, 3.853409010188631*^9}, {
   3.853459416042574*^9, 3.8534594210956917`*^9}, {3.8534594571415367`*^9, 
   3.8534594588934855`*^9}},ExpressionUUID->"a2450f10-6d37-4282-8918-\
055bba3cd461"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"el", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"rep", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"rep", ",", 
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", "0"}]}], "]"}]}], ";", 
       RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"elb", "=", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"basis", ",", "i"}], "]"}], ",", 
       RowBox[{"pos", "\[Rule]", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elb", "\[Equal]", 
         RowBox[{"Extract", "[", 
          RowBox[{"basis", ",", "j"}], "]"}]}], ",", 
        RowBox[{"num", "=", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rep", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"rep", ",", 
       RowBox[{
        SubscriptBox["e", "i"], "\[Rule]", 
        SubscriptBox["e1", "num"]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"s3m", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"S00", ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.7143552865907555`*^9, 
   3.714355408390926*^9}, {3.7143554508109856`*^9, 3.714355469171011*^9}, 
   3.714355499461054*^9, {3.714355687621317*^9, 3.7143556952413273`*^9}, {
   3.7143558981416116`*^9, 3.7143559079316254`*^9}, {3.7606811113564415`*^9, 
   3.76068111659805*^9}, 3.7606821236266193`*^9, 3.760695178318846*^9, {
   3.7607580356279836`*^9, 3.7607580361895847`*^9}, {3.7806488262738504`*^9, 
   3.7806488410403347`*^9}, {3.7806491011347027`*^9, 
   3.7806491075882006`*^9}, {3.853408978152568*^9, 3.853409010188631*^9}, {
   3.853459416042574*^9, 3.8534594210956917`*^9}, {3.8534594694582644`*^9, 
   3.8534594711477556`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"9b67c031-135e-447e-af61-17a0d510f873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pos2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el1", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos1"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"el2", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos2"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"el1", "+", "el2"}]], "\[Equal]", "1"}], ",", 
      RowBox[{
       RowBox[{"rep", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"rep", ",", 
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"el1", "+", "el2"}]], "4"], " ", 
            SubscriptBox["e1", "i"]}]}]}], "]"}]}], ";", 
       RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"elb", "=", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"basis", ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"pos1", "\[Rule]", "el2"}], ",", 
         RowBox[{"pos2", "\[Rule]", "el1"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elb", "\[Equal]", 
         RowBox[{"Extract", "[", 
          RowBox[{"basis", ",", "j"}], "]"}]}], ",", 
        RowBox[{"num", "=", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rep", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"rep", ",", 
       RowBox[{
        SubscriptBox["e", "i"], "\[Rule]", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"el1", "+", "el2"}]], "4"], " ", 
          SubscriptBox["e1", "i"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SubscriptBox["e1", "num"]}]}]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"S1S2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"n", " ", "S00"}], ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.7143552865907555`*^9, 
   3.714355408390926*^9}, {3.7143554508109856`*^9, 3.714355469171011*^9}, 
   3.714355499461054*^9, {3.714355687621317*^9, 3.7143556952413273`*^9}, {
   3.714356298312172*^9, 3.714356319832202*^9}, {3.714356388473298*^9, 
   3.7143564102533283`*^9}, {3.7143564674134088`*^9, 3.714356484023432*^9}, {
   3.7143565336235013`*^9, 3.714356549953524*^9}, {3.714356604793601*^9, 
   3.7143566087436066`*^9}, 3.7606724709171247`*^9, {3.7606812064074087`*^9, 
   3.7606812118986177`*^9}, 3.7606815600600295`*^9, {3.760695195338476*^9, 
   3.7606951979124804`*^9}, {3.7607580505260096`*^9, 
   3.7607580538332157`*^9}, {3.780648875364461*^9, 3.780648894474941*^9}, {
   3.7806491203858175`*^9, 3.780649135871088*^9}, {3.8534091152729807`*^9, 
   3.85340916081859*^9}, {3.8534594911235046`*^9, 3.853459507150846*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"b5f4433c-3246-46d2-9257-6d03594c087f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pos2", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el1", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos1"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"el2", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos2"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"el1", "+", "el2"}]], "\[Equal]", "1"}], ",", 
      RowBox[{
       RowBox[{"rep", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"rep", ",", 
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"el1", "+", "el2"}]], "4"], " ", 
            SubscriptBox["e1", "i"]}]}]}], "]"}]}], ";", 
       RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"elb", "=", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"basis", ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"pos1", "\[Rule]", "el2"}], ",", 
         RowBox[{"pos2", "\[Rule]", "el1"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elb", "\[Equal]", 
         RowBox[{"Extract", "[", 
          RowBox[{"basis", ",", "j"}], "]"}]}], ",", 
        RowBox[{"num", "=", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rep", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"rep", ",", 
       RowBox[{
        SubscriptBox["e", "i"], "\[Rule]", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"el1", "+", "el2"}]], "4"], " ", 
          SubscriptBox["e1", "i"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SubscriptBox["e1", "num"]}]}]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"S1S3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"n", " ", "S00"}], ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.7143552865907555`*^9, 
   3.714355408390926*^9}, {3.7143554508109856`*^9, 3.714355469171011*^9}, 
   3.714355499461054*^9, {3.714355687621317*^9, 3.7143556952413273`*^9}, {
   3.714356298312172*^9, 3.714356319832202*^9}, {3.714356388473298*^9, 
   3.7143564102533283`*^9}, {3.7143564674134088`*^9, 3.714356484023432*^9}, {
   3.7143565336235013`*^9, 3.714356549953524*^9}, {3.714356604793601*^9, 
   3.7143566087436066`*^9}, 3.7606724709171247`*^9, {3.7606812064074087`*^9, 
   3.7606812118986177`*^9}, 3.7606815600600295`*^9, {3.760695195338476*^9, 
   3.7606951979124804`*^9}, {3.7607580505260096`*^9, 
   3.7607580538332157`*^9}, {3.780648875364461*^9, 3.780648894474941*^9}, {
   3.7806491203858175`*^9, 3.780649135871088*^9}, {3.8534091152729807`*^9, 
   3.85340916081859*^9}, {3.8534594911235046`*^9, 
   3.853459528728744*^9}},ExpressionUUID->"ef7e1e3c-fc70-47bc-b487-\
67c0f2edfc5c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos1", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pos2", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"el1", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos1"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"el2", "=", 
     RowBox[{"Extract", "[", 
      RowBox[{"basis", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "pos2"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"el1", "+", "el2"}]], "\[Equal]", "1"}], ",", 
      RowBox[{
       RowBox[{"rep", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"rep", ",", 
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"el1", "+", "el2"}]], "4"], " ", 
            SubscriptBox["e1", "i"]}]}]}], "]"}]}], ";", 
       RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"elb", "=", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"basis", ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"pos1", "\[Rule]", "el2"}], ",", 
         RowBox[{"pos2", "\[Rule]", "el1"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elb", "\[Equal]", 
         RowBox[{"Extract", "[", 
          RowBox[{"basis", ",", "j"}], "]"}]}], ",", 
        RowBox[{"num", "=", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rep", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"rep", ",", 
       RowBox[{
        SubscriptBox["e", "i"], "\[Rule]", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"el1", "+", "el2"}]], "4"], " ", 
          SubscriptBox["e1", "i"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SubscriptBox["e1", "num"]}]}]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "i"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "i"], "/.", "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["f", "1"], ",", 
         SubscriptBox["f", "2"], ",", 
         SubscriptBox["f", "3"], ",", 
         SubscriptBox["f", "4"], ",", 
         SubscriptBox["f", "5"], ",", 
         SubscriptBox["f", "6"], ",", 
         SubscriptBox["f", "7"], ",", 
         SubscriptBox["f", "8"]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S00", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      SubscriptBox["S", "1"], ",", 
      SubscriptBox["f", "1"]}], "]"}], " ", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["f", "i"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}], " ", 
     "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"S00", "+=", 
    RowBox[{
     SqrtBox["n"], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       SubscriptBox["S", "i"], ",", 
       SubscriptBox["f", "1"]}], "]"}], " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", "Proj"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", 
      RowBox[{"add", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         SubscriptBox["S", "1"], ",", 
         SubscriptBox["f", "1"]}], "]"}]}], ",", 
      RowBox[{"add", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"S00", "+=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          SubscriptBox["f", "j"]}], "]"}], "-", "add"}], ")"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"i", "-", "1"}], "]"}]}], "]"}], " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<p\>\""}], "]"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "2", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"S2S3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"n", " ", "S00"}], ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7142762213271484`*^9, 3.7142763996673985`*^9}, {
   3.714276613697698*^9, 3.7142766155177*^9}, {3.7143552865907555`*^9, 
   3.714355408390926*^9}, {3.7143554508109856`*^9, 3.714355469171011*^9}, 
   3.714355499461054*^9, {3.714355687621317*^9, 3.7143556952413273`*^9}, {
   3.714356298312172*^9, 3.714356319832202*^9}, {3.714356388473298*^9, 
   3.7143564102533283`*^9}, {3.7143564674134088`*^9, 3.714356484023432*^9}, {
   3.7143565336235013`*^9, 3.714356549953524*^9}, {3.714356604793601*^9, 
   3.7143566087436066`*^9}, 3.7606724709171247`*^9, {3.7606812064074087`*^9, 
   3.7606812118986177`*^9}, 3.7606815600600295`*^9, {3.760695195338476*^9, 
   3.7606951979124804`*^9}, {3.7607580505260096`*^9, 
   3.7607580538332157`*^9}, {3.780648875364461*^9, 3.780648894474941*^9}, {
   3.7806491203858175`*^9, 3.780649135871088*^9}, {3.8534091152729807`*^9, 
   3.85340916081859*^9}, {3.8534594911235046`*^9, 
   3.853459539003027*^9}},ExpressionUUID->"f9f0ae28-ba25-4702-86d9-\
0dcb17d50112"]
}, Open  ]]
},
WindowSize->{1142, 714},
WindowMargins->{{59, Automatic}, {Automatic, 103}},
Magnification:>1.4 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3405, 114, 173, "Text",ExpressionUUID->"874b98bc-ef4d-47c6-8970-69db0129687e"],
Cell[CellGroupData[{
Cell[3988, 138, 132, 3, 42, "Subsubtitle",ExpressionUUID->"7fcdf140-340f-4ee8-91d5-90294d93c6c0"],
Cell[4123, 143, 1588, 39, 125, "Input",ExpressionUUID->"4049bf7d-413e-40c5-bc95-45e389bdd222"],
Cell[5714, 184, 4847, 149, 237, "Input",ExpressionUUID->"88c80e7c-7620-4c2a-aa03-945ac7421288"],
Cell[10564, 335, 1374, 33, 70, "Input",ExpressionUUID->"2d1dd9d9-1871-419e-94f8-a64dfe018f4d"],
Cell[11941, 370, 3901, 123, 272, "Input",ExpressionUUID->"63bba071-e92d-4099-9b63-031284527af9"],
Cell[15845, 495, 294, 6, 40, "Input",ExpressionUUID->"0b0df8c5-7adf-47b1-91bc-23990de5731e"],
Cell[16142, 503, 974, 27, 40, "Input",ExpressionUUID->"bccacf23-0578-4309-b39f-b037cc11733d"],
Cell[17119, 532, 1205, 30, 40, "Input",ExpressionUUID->"78c3323c-dfdc-4dfa-9b19-a2dc320097b3"],
Cell[18327, 564, 1380, 33, 40, "Input",ExpressionUUID->"b05c4d4a-47f6-486d-83bf-6669bf41d415"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19744, 602, 194, 4, 42, "Subsubtitle",ExpressionUUID->"3885304a-aedb-4be7-ad20-3f45b1395f44"],
Cell[19941, 608, 919, 22, 75, "Input",ExpressionUUID->"5b2ecc27-6ac8-40ca-bd91-56e3570eaa6e"],
Cell[20863, 632, 5152, 145, 437, "Input",ExpressionUUID->"6b960a2a-7d93-441b-beb6-b1c9c8687444"],
Cell[26018, 779, 5204, 146, 437, "Input",ExpressionUUID->"ad2ff94c-3db2-4ec0-85da-2cab0b433641"],
Cell[31225, 927, 5206, 146, 437, "Input",ExpressionUUID->"2f024f37-f5bc-4c99-b9d2-158716fd5595"],
Cell[36434, 1075, 5578, 156, 484, "Input",ExpressionUUID->"a2c91868-9cce-4fc8-8865-1dd6d1996b42"],
Cell[42015, 1233, 5586, 157, 484, "Input",ExpressionUUID->"1139d675-4c36-492d-b893-77a7df7257f8"],
Cell[47604, 1392, 5610, 157, 484, "Input",ExpressionUUID->"165100d2-ce7b-4d3d-9816-f2caaa9e2da9"],
Cell[53217, 1551, 5568, 157, 484, "Input",ExpressionUUID->"4b323208-4d77-4cc4-9e78-9017ed860f8c"],
Cell[58788, 1710, 5618, 157, 484, "Input",ExpressionUUID->"a2450f10-6d37-4282-8918-055bba3cd461"],
Cell[64409, 1869, 5640, 157, 484, "Input",ExpressionUUID->"9b67c031-135e-447e-af61-17a0d510f873"],
Cell[70052, 2028, 6898, 193, 618, "Input",ExpressionUUID->"b5f4433c-3246-46d2-9257-6d03594c087f"],
Cell[76953, 2223, 6880, 194, 618, "Input",ExpressionUUID->"ef7e1e3c-fc70-47bc-b487-67c0f2edfc5c"],
Cell[83836, 2419, 6880, 194, 618, "Input",ExpressionUUID->"f9f0ae28-ba25-4702-86d9-0dcb17d50112"]
}, Open  ]]
}
]
*)


